Split to Merge: Unifying Separated Modalities for Unsupervised Domain Adaptation

Large vision-language models (VLMs) like CLIP have demonstrated good zero-shot learning performance in the unsupervised domain adaptation task. Yet, most transfer approaches for VLMs focus on either the language or visual branches, overlooking the nuanced interplay between both modalities. In this work, we introduce a Unified Modality Separation (UniMoS) framework for unsupervised domain adaptation. Leveraging insights from modality gap studies, we craft a nimble modality separation network that distinctly disentangles CLIP's features into language-associated and vision-associated components. Our proposed Modality-Ensemble Training (MET) method fosters the exchange of modality-agnostic information while maintaining modality-specific nuances. We align features across domains using a modality discriminator. Comprehensive evaluations on three benchmarks reveal our approach sets a new state-of-the-art with minimal computational costs. Code: https://github.com/TL-UESTC/UniMoS

==> figs/draw.py <==
import matplotlib.pyplot as plt
from sklearn.manifold import TSNE
import os
import torch
import torch.nn as nn
import sys
import numpy as np
plt.rcParams['font.family'] = 'serif'
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['axes.unicode_minus'] = False

def initial_dist(classes=[0,1,2], tit=None):
    plt.figure()
    #fea = (fea.t() / torch.norm(fea, p=2, dim=1)).t()
    #colorm = ['b','lightblue','g','lightgreen','indigo','plum','k','silver','r','orange']
    #assert len(classes) <= len(colorm)
    lislen = []
    fealis_image = None
    fealis_text = None
    for i in range(len(classes)):
        idx_src = (label_src==classes[i])
        idx_tar = (label_tar==classes[i]) 
        lislen.append(idx_src.sum().item())
        lislen.append(idx_tar.sum().item())
        fealis_image = src0_fea[idx_src] if fealis_image is None else torch.cat([fealis_image, src0_fea[idx_src]], 0)
        fealis_image = torch.cat([fealis_image, tar0_fea[idx_tar]], 0)    
    fealis_text = prp_fea[classes]

    fea_list_image = np.array(fealis_image)
    fea_list_text = np.array(fealis_text)
    len_image = len(fea_list_image)
    fea_list = np.concatenate([fea_list_image, fea_list_text], 0)
    fea_list = (fea_list.T / np.linalg.norm(fea_list, ord=2, axis=1)).T

    tsne = TSNE(n_components=2, init='pca', random_state=501)
    x_all = tsne.fit_transform(fea_list)
    x_min, x_max = x_all.min(0), x_all.max(0)
    x_all = (x_all - x_min) / (x_max - x_min)  
    x_image = x_all[:len_image]
    x_text = x_all[len_image:]
    pre = 0
    size = 1.5
    csize = 1.8
    for i in range(len(classes)):
        cls = str(classes[i])
        plt.scatter(x_image[pre:pre+lislen[i*2],0], x_image[pre:pre+lislen[i*2],1], s=size, c='b', label=cls+'_src', marker='o')
        plt.scatter(x_text[i,0], x_text[i,1], s=csize, c='r', marker='*')
        pre += lislen[i*2]
        plt.scatter(x_image[pre:pre+lislen[i*2+1],0], x_image[pre:pre+lislen[i*2+1],1], s=size, c='lightblue', label=cls+'_tar', marker='v')
        #plt.scatter(x_text[i+len(classes),0], x_text[i+len(classes),1], s=csize, c='orange', marker='*')
        pre += lislen[i*2+1]
    #plt.legend()

    plt.savefig("./{}_init.pdf".format(tit), bbox_inches='tight')



def multimodal_dist(vis, txt, label, classes=[0,1,2], tit=None):
    plt.figure()
    #fea = (fea.t() / torch.norm(fea, p=2, dim=1)).t()
    #colorm = ['b','lightblue','g','lightgreen','indigo','plum','k','silver','r','orange']
    #assert len(classes) <= len(colorm)
    lislen = []
    fealis_image = None
    for i in range(len(classes)):
        idx = (label==classes[i])
        lislen.append(idx.sum().item())
        lislen.append(idx.sum().item())
        fealis_image = vis[idx] if fealis_image is None else torch.cat([fealis_image, vis[idx]], 0)
        fealis_image = torch.cat([fealis_image, txt[idx]], 0)    

    fea_list = np.array(fealis_image)
    fea_list = (fea_list.T / np.linalg.norm(fea_list, ord=2, axis=1)).T

    tsne = TSNE(n_components=2, init='pca', random_state=501)
    x_all = tsne.fit_transform(fea_list)
    x_min, x_max = x_all.min(0), x_all.max(0)
    x_all = (x_all - x_min) / (x_max - x_min)  
    x_image = x_all
    pre = 0
    size = 1.5
    csize = 1.8
    for i in range(len(classes)):
        cls = str(classes[i])
        plt.scatter(x_image[pre:pre+lislen[i*2],0], x_image[pre:pre+lislen[i*2],1], s=size, c='green', label=cls+'_src', marker='o')
        pre += lislen[i*2]
        plt.scatter(x_image[pre:pre+lislen[i*2+1],0], x_image[pre:pre+lislen[i*2+1],1], s=size, c='lightgreen', label=cls+'_tar', marker='v')
        #plt.scatter(x_text[i+len(classes),0], x_text[i+len(classes),1], s=csize, c='orange', marker='*')
        pre += lislen[i*2+1]
    #plt.legend()
    plt.savefig("./{}_multimodal.pdf".format(tit), bbox_inches='tight')


def multimodal_multisource_dist(vis_src, txt_src, label_src, vis_tar, txt_tar, label_tar, classes=[0,1,2], tit=None):
    plt.figure()
    lislen = []
    fealis_image = None
    for i in range(len(classes)):
        idx_src = (label_src==classes[i])
        idx_tar = (label_tar==classes[i]) 
        lislen.append(idx_src.sum().item())
        lislen.append(idx_tar.sum().item())
        fealis_image = vis_src[idx_src] if fealis_image is None else torch.cat([fealis_image, vis_src[idx_src]], 0)
        fealis_image = torch.cat([fealis_image, vis_tar[idx_tar]], 0)

    fealis_text = None
    for i in range(len(classes)):
        idx_src = (label_src==classes[i])
        idx_tar = (label_tar==classes[i]) 
        #lislen.append(idx_src.sum().item())
        #lislen.append(idx_tar.sum().item())
        fealis_text = txt_src[idx_src] if fealis_text is None else torch.cat([fealis_text, txt_src[idx_src]], 0)
        fealis_text = torch.cat([fealis_text, txt_tar[idx_tar]], 0)

    fea_list_image = np.array(fealis_image)
    fea_list_text = np.array(fealis_text)
    len_image = len(fea_list_image)
    fea_list = np.concatenate([fea_list_image, fea_list_text], 0)
    fea_list = (fea_list.T / np.linalg.norm(fea_list, ord=2, axis=1)).T

    tsne = TSNE(n_components=2, init='pca', random_state=501)
    x_all = tsne.fit_transform(fea_list)
    x_min, x_max = x_all.min(0), x_all.max(0)
    x_all = (x_all - x_min) / (x_max - x_min)  
    x_image = x_all[:len_image]
    x_text = x_all[len_image:]
    pre = 0
    size = 1.5
    csize = 1.8
    for i in range(len(classes)):
        cls = str(classes[i])
        plt.scatter(x_image[pre:pre+lislen[i*2],0], x_image[pre:pre+lislen[i*2],1], s=size, c='green',  marker='o')
        plt.scatter(x_text[pre:pre+lislen[i*2],0], x_text[pre:pre+lislen[i*2],1], s=size, c='blue', marker='o')
        pre += lislen[i*2]
        plt.scatter(x_image[pre:pre+lislen[i*2+1],0], x_image[pre:pre+lislen[i*2+1],1], s=size, c='lightgreen', marker='v')
        plt.scatter(x_text[pre:pre+lislen[i*2+1],0], x_text[pre:pre+lislen[i*2+1],1], s=size, c='lightblue', marker='v')
        #plt.scatter(x_text[i+len(classes),0], x_text[i+len(classes),1], s=csize, c='orange', marker='*')
        pre += lislen[i*2+1]
    plt.scatter(0,0,c='green',marker='o', s=size, label='source_vis')
    plt.scatter(0,0,c='blue',marker='o', s=size, label='source_text')
    plt.scatter(0,0,c='lightgreen',marker='v', s=size, label='target_vis')
    plt.scatter(0,0,c='lightblue',marker='v', s=size, label='target_text')
    plt.legend(ncol=1)
    plt.savefig("./{}_multimodal_multisource.pdf".format(tit), bbox_inches='tight')


def bott_dist(src, tar, label_src, label_tar, classes=[0,1,2], tit=None):
    plt.figure()
    #fea = (fea.t() / torch.norm(fea, p=2, dim=1)).t()
    #colorm = ['b','lightblue','g','lightgreen','indigo','plum','k','silver','r','orange']
    #assert len(classes) <= len(colorm)
    lislen_src = []
    fealis_image_src = None
    for i in range(len(classes)):
        idx = (label_src==classes[i])
        lislen_src.append(idx.sum().item())
        fealis_image_src = src[idx] if fealis_image_src is None else torch.cat([fealis_image_src, src[idx]], 0)
        #fealis_image_src = torch.cat([fealis_image_src, src[idx]], 0)    

    lislen_tar = []
    fealis_image_tar = None
    for i in range(len(classes)):
        idx = (label_tar==classes[i])
        lislen_tar.append(idx.sum().item())
        fealis_image_tar = tar[idx] if fealis_image_tar is None else torch.cat([fealis_image_tar, tar[idx]], 0)
        #fealis_image_tar = torch.cat([fealis_image_tar, tar[idx]], 0)  

    fea_list_src = np.array(fealis_image_src)
    src_len = len(fea_list_src)
    fea_list_tar = np.array(fealis_image_tar)
    fea_list = np.concatenate([fea_list_src, fea_list_tar], 0)
    fea_list = (fea_list.T / np.linalg.norm(fea_list, ord=2, axis=1)).T

    tsne = TSNE(n_components=2, init='pca', random_state=501)
    x_all = tsne.fit_transform(fea_list)
    x_min, x_max = x_all.min(0), x_all.max(0)
    x_all = (x_all - x_min) / (x_max - x_min)  
    x_src = x_all[:src_len]
    x_tar = x_all[src_len:]
    srcpre = 0
    tarpre = 0
    size = 1.5
    csize = 1.8
    for i in range(len(classes)):
        cls = str(classes[i])
        plt.scatter(x_src[srcpre:srcpre+lislen_src[i],0], x_src[srcpre:srcpre+lislen_src[i],1], s=size, c='blue', label=cls+'_src', marker='o', alpha=.7)
        srcpre += lislen_src[i]
        plt.scatter(x_tar[tarpre:tarpre+lislen_tar[i],0], x_tar[tarpre:tarpre+lislen_tar[i],1], s=size, c='green', label=cls+'_tar', marker='v', alpha=.7)
        tarpre += lislen_tar[i]
    #plt.legend()
    plt.savefig("./{}_bott.pdf".format(tit), bbox_inches='tight')


if __name__ == '__main__':
    os.chdir('./figs')
    pth = './Art_Product.pth'
    x = torch.load(pth)
    prp_fea = x['0_prp_fea']    # 65,1024
    src0_fea = x['0_src_fea']   # sN, 1024, clip fea
    tar0_fea = x['0_tar_fea']   # tN, 1024, clip fea
    best_srcvis = x['best_src_visfea']  # sN, 1024, seperated fea
    best_tarvis = x['best_tar_visfea']  # tN, 1024, seperated fea
    best_srctxt = x['best_src_txtfea']  # sN, 1024, seperated fea
    best_tartxt = x['best_tar_txtfea']  # tN, 1024, seperated fea
    best_tarbot = x['best_tarbot_fea']    # tN, 256, target
    best_srcbot = x['best_srcbot_fea']    # tN, 256, target
    label_src = x['label_src']  # sN
    label_tar = x['label_tar']  # tN
    lis = list(range(0,10))
    #lis = [0,3,5,7,8,11,14,16,20]
    #initial_dist(classes=lis, tit='Art_Product')
    #multimodal_dist(vis=best_tarvis, txt=best_tartxt, label=label_tar, classes=lis, tit='Art_Product')
    #multimodal_dist(vis=best_srcvis, txt=best_srctxt, label=label_src, classes=lis, tit='Art_Product')
    multimodal_multisource_dist(best_srcvis, best_srctxt, label_src, best_tarvis, best_tartxt, label_tar, lis, 'Art_Product')
    #bott_dist(best_srcbot, best_tarbot, label_src, label_tar, classes=lis, tit='Art_Product')

